The connection between the parsec-scale radio jet and gamma-ray flares in the blazar 1156+295

The blazar 1156+295 was active at gamma-ray energies, exhibiting three prominent flares during the year 2010. Here, we present results using the combination of broadband (X-ray through mm single dish) monitoring data and radio band imaging data at 43 GHz on the connection of gamma-ray events to the ejections of superluminal components and other changes in the jet of 1156+295. The kinematics of the jet over the interval 2007.0-2012.5 using 43 GHz Very Long Baseline Array observations, reveal the presence of four moving and one stationary component in the inner region of the blazar jet. The propagation of the third and fourth components in the jet corresponds closely in time to the active phase of the source in gamma rays. We briefly discuss the implications of the structural changes in the jet for the mechanism of gamma-ray production during bright flares. To localise the gamma-ray emission site in the blazar, we performed the correlation analysis between the 43 GHz radio core and the gamma-ray light curve. The time lag obtained from the correlation constrains the gamma-ray emitting region in the parsec-scale jet.

==> anc/table1_full.txt <==
# Table 1. 43 GHz model fitting results.
#
# Columns are as follows: 
# (1) Observation epoch,
# (2) Component ID (C0 and U corresponds to core and unidentified component),
# (3) Flux density in Jy,
# (4) Distance from core in mas,
# (5) Position angle with respect to the core in degrees,
# (6) FWHM major axis of fitted Gaussian in mas.
#
2007.45	C0	0.602	0	0	0.03	
2007.45	U	0.068	0.22	8.8	0.11	
2007.53	C0	0.509	0	0	0.03	
2007.53	C1	0.078	0.14	350.7	0.16	
2007.59	C0	0.350	0	0	0.05	
2007.59	U	0.020	0.35	18.0	0.31	
2007.83	C0	0.606	0	0	0.00	
2007.83	C1	0.069	0.20	1.3	0.16	
2008.04	C0	0.805	0	0	0.02	
2008.04	C1	0.083	0.28	351.0	0.12	
2008.16	C0	0.798	0	0	0.01	
2008.16	U	0.244	0.06	19.2	0.19	
2008.45	C0	2.130	0	0	0.03	
2008.51	C0	2.186	0	0	0.05	
2008.62	C0	1.891	0	0	0.06	
2008.62	U	0.408	0.11	351.4	0.07	
2008.69	C0	2.393	0	0	0.06	
2008.69	U	0.074	0.18	357.6	0.00	
2008.87	C0	2.108	0	0	0.06	
2008.87	U	0.467	0.12	20.8	0.01	
2008.87	C1	0.028	0.34	326.3	0.12	
2008.97	C0	1.748	0	0	0.09	
2008.97	U	0.222	0.14	0.7	0.00	
2009.06	C0	1.899	0	0	0.08	
2009.06	U	0.689	0.12	13.2	0.09	
2009.14	C0	1.352	0	0	0.06	
2009.14	U	0.623	0.13	13.3	0.07	
2009.14	U	0.067	0.15	60.9	0.02	
2009.14	C1	0.022	0.38	335.2	0.08	
2009.25	C0	1.209	0	0	0.06	
2009.25	C2	0.797	0.15	2.8	0.12	
2009.41	C0	0.810	0	0	0.08	
2009.41	C2	0.568	0.17	1.0	0.17	
2009.47	C0	0.417	0	0	0.05	
2009.47	C2	0.274	0.19	356.6	0.15	
2009.47	C1	0.012	0.51	338.2	0.17	
2009.57	C0	0.489	0	0	0.08	
2009.57	C2	0.340	0.24	358.8	0.22	
2009.62	C0	0.372	0	0	0.08	
2009.62	C2	0.209	0.24	358.5	0.24	
2009.71	C0	0.638	0	0	0.05	
2009.71	C2	0.338	0.27	0.4	0.27	
2009.79	C0	0.837	0	0	0.05	
2009.79	C2	0.308	0.29	2.4	0.27	
2009.91	C0	0.924	0	0	0.03	
2009.91	C2	0.225	0.33	4.1	0.35	
2010.02	C0	0.903	0	0	0.01	
2010.02	C2	0.140	0.36	5.7	0.33	
2010.11	C0	1.335	0	0	0.02	
2010.11	C2	0.114	0.39	0.6	0.29	
2010.18	C0	1.558	0	0	0.06	
2010.18	S1	0.153	0.36	6.2	0.37	
2010.38	C0	1.877	0	0	0.03	
2010.38	S1	0.118	0.41	8.0	0.40	
2010.45	C0	1.176	0	0	0.03	
2010.45	U	0.046	0.67	15.2	0.25	
2010.58	C0	1.638	0	0	0.04	
2010.58	C3	0.452	0.07	31.1	0.11	
2010.58	S1	0.068	0.43	358.3	0.30	
2010.64	C0	1.593	0	0	0.02	
2010.64	C3	0.654	0.07	15.1	0.13	
2010.64	U	0.078	0.63	14.2	0.29	
2010.71	C0	1.781	0	0	0.03	
2010.71	C3	0.473	0.08	21.6	0.12	
2010.71	U	0.078	0.52	6.0	0.38	
2010.81	C0	1.817	0	0	0.03	
2010.81	C3	0.559	0.08	31.1	0.08	
2010.81	S1	0.102	0.41	8.9	0.34	
2010.92	C0	1.228	0	0	0.03	
2010.92	C4	0.631	0.09	11.6	0.13	
2010.92	S1	0.078	0.42	13.0	0.38	
2011	C0	1.578	0	0	0.05	
2011	C4	0.606	0.10	8.3	0.14	
2011	S1	0.099	0.41	14.8	0.42	
2011.09	C0	1.205	0	0	0.05	
2011.09	C4	0.289	0.12	13.3	0.08	
2011.09	S1	0.079	0.40	14.3	0.38	
2011.16	C0	1.170	0	0	0.06	
2011.16	C4	0.436	0.12	12.8	0.14	
2011.16	S1	0.096	0.41	13.5	0.21	
2011.3	C0	1.419	0	0	0.10	
2011.3	C4	0.485	0.14	7.3	0.10	
2011.3	S1	0.128	0.42	15.8	0.25	
2011.39	C0	1.242	0	0	0.13	
2011.39	C4	0.250	0.15	14.3	0.03	
2011.39	S1	0.134	0.40	21.8	0.33	
2011.44	C0	0.968	0	0	0.13	
2011.44	C4	0.248	0.16	10.8	0.07	
2011.44	S1	0.107	0.43	16.4	0.36	
2011.55	C0	0.566	0	0	0.08	
2011.55	C4	0.509	0.21	14.0	0.11	
2011.55	U	0.039	0.64	13.3	0.13	
2011.64	C0	0.685	0	0	0.05	
2011.64	C4	0.632	0.25	11.7	0.17	
2011.64	U	0.045	0.75	12.6	0.26	
2011.71	C0	0.473	0	0	0.06	
2011.71	C4	0.439	0.27	14.5	0.16	
2011.71	U	0.054	0.68	11.6	0.33	
2011.79	C0	0.716	0	0	0.05	
2011.79	C4	0.589	0.30	14.0	0.16	
2011.79	U	0.030	0.70	10.8	0.30	
2011.92	C0	0.425	0	0	0.03	
2011.92	C3	0.368	0.25	11.7	0.19	
2011.92	C4	0.104	0.40	15.6	0.08	
2012.07	C0	0.323	0	0	0.04	
2012.07	C3	0.424	0.26	10.8	0.21	
2012.07	C4	0.107	0.53	10.6	0.22	
2012.17	C0	0.196	0	0	0.13	
2012.17	C3	0.155	0.27	12.7	0.25	
2012.25	C0	0.359	0	0	0.06	
2012.25	C3	0.251	0.29	7.7	0.13	
2012.25	U	0.203	0.49	11.7	0.24	
2012.4	C0	0.421	0	0	0.00	
2012.4	C3	0.321	0.35	4.7	0.12	
2012.4	U	0.171	0.54	15.9	0.27
